Positive-Unlabeled Compression on the Cloud

Many attempts have been done to extend the great success of convolutional neural networks (CNNs) achieved on high-end GPU servers to portable devices such as smart phones. Providing compression and acceleration service of deep learning models on the cloud is therefore of significance and is attractive for end users. However, existing network compression and acceleration approaches usually fine-tuning the svelte model by requesting the entire original training data (\eg ImageNet), which could be more cumbersome than the network itself and cannot be easily uploaded to the cloud. In this paper, we present a novel positive-unlabeled (PU) setting for addressing this problem. In practice, only a small portion of the original training set is required as positive examples and more useful training examples can be obtained from the massive unlabeled data on the cloud through a PU classifier with an attention based multi-scale feature extractor. We further introduce a robust knowledge distillation (RKD) scheme to deal with the class imbalance problem of these newly augmented training examples. The superiority of the proposed method is verified through experiments conducted on the benchmark models and datasets. We can use only $8\%$ of uniformly selected data from the ImageNet to obtain an efficient model with comparable performance to the baseline ResNet-34.

==> pic/ghost-plot.py <==

import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d


prior = [0.12, 0.15, 0.18, 0.21, 0.24, 0.27]
multi_feature = [91.32, 91.44, 91.46, 91.56, 91.53, 91.48]
resnet = [91.03, 91.12, 91.17, 91.39, 91.34, 91.27]
# acc-speed
plt.figure()
plt.plot(prior,resnet, 's-.', color='red', linewidth=2, markersize=10, markerfacecolor='none', label=r'ResNet-34')
plt.plot(prior,multi_feature, 'o--', color='blue',   linewidth=2, markersize=10, markerfacecolor='none', label=r'ours')
#plt.xscale('log')

x = ['0.12', '0.15','0.18','0.21', '0.24', '0.27']
index = np.zeros(6)
index[0]=0.12
index[1]=0.15
index[2]=0.18
index[3]=0.21
index[4]=0.24
index[5]=0.27
plt.xticks(index, x)
plt.xlim(0.10, 0.29)
plt.ylim(90.9, 91.6)
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
plt.xlabel(r"$\pi_p'$", fontsize=14)
plt.ylabel("Accuray (%)", fontsize=14)
plt.grid(True, linestyle = "-.", alpha=0.8)
plt.legend(loc=[0.65,0.05], fontsize=14)

# plt.show()

plt.savefig("prior.pdf")


nl = [1,5,10,20,50,100]
top1 = [52.87, 53.55, 54.25, 55.92, 58.56, 61.21]
top5 = [80.96, 81.47, 81.94, 82.79, 83.92, 85.33]

plt.figure()
plt.plot(nl,top1, 's-.', color='red', linewidth=2, markersize=10, markerfacecolor='none', label=r'top-1 acc')
plt.plot(nl,top5, 'o--', color='blue',   linewidth=2, markersize=10, markerfacecolor='none', label=r'top-5 acc')
#plt.xscale('log')
x = ['1', '5','10','20','50','100']
index = np.arange(6)
index[0]=1
index[1]=5
index[2]=10
index[3]=20
index[4]=50
index[5]=100 
plt.xticks(index, x)

#plt.xlim(0, 105)
plt.ylim(50, 90)
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
plt.xlabel(r"$n_l$", fontsize=14)
plt.ylabel("Accuray (%)", fontsize=14)
plt.grid(True, linestyle = "-.", alpha=0.8)
plt.legend(loc=[0.65,0.05], fontsize=14)
plt.savefig("acc.pdf")

==> pic/tecnet-plot.py <==

import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d

# lambda curve
x = [0.001,0.01,0.1,1,2,10]#,5,10]
y1 = [99.14,99.18,99.23,99.22,99.20,99.14]#,98.94]
y2 = [99.10,99.15,99.22,99.2,99.17,99.10]#,98.88]
y3 = [98.98,99.06,99.13,99.05,98.99,98.85]#,98.64]

plt.figure()
plt.plot(x,y1, 'o-', color='blue', linewidth=2, markersize=11, markerfacecolor='none', label=r'$s=5$')
plt.plot(x,y2, 's--', color='red',   linewidth=2, markersize=11, markerfacecolor='none', label=r'$s=10$')
plt.plot(x,y3, 'v-.',  color='black',  linewidth=2, markersize=11, markerfacecolor='none', label=r'$s=20$')
plt.xscale('log')
plt.xlim(0.0009, 11)
plt.ylim(98.75,99.27)
plt.xticks(fontsize=11)
plt.yticks(fontsize=11)
plt.xlabel(r'$\lambda$', fontsize=13)
plt.ylabel("Accuray(%)", fontsize=13)
plt.grid(True, linestyle = "-.", alpha=0.8)
plt.legend(loc=[0.05,0.05], fontsize=13)
plt.show()
 
#保存图
#plt.savefig("lambda.pdf")


# compress ratio
x = ['2','5','10','20','50']
index = np.arange(5) 
y1 = [2.18,0.91,0.49,0.28,0.16]
y2 = [99.21,99.18,99.17,99.01,98.9]

fig = plt.figure()
#plt.grid(True, which='minor', linestyle = "-.")
bar_width=0.35


ax1 = fig.add_subplot(111)
ax1.bar(index, y2, bar_width, alpha=0.4, color='r', label='Accuray')
ax1.set_ylim([98.0, 99.3])
ax1.set_xlabel(r'$s$', fontsize=13)
ax1.set_ylabel('Accuray(%)', fontsize=13)
plt.yticks(fontsize=11)
ax1.legend(loc=[0.7,0.9], fontsize=12)

ax2 = ax1.twinx()  # this is the important function
ax2.bar(index+bar_width, y1, bar_width, alpha=0.4, color='b', label='#param')
ax2.set_ylim([0, 2.4])
ax2.set_xlabel(r'$s$', fontsize=13)
ax2.set_ylabel('#param(10^5)', fontsize=13)
plt.xticks(index + bar_width/2, x)  
ax2.legend(loc=[0.7,0.82], fontsize=12)

#ax1.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
ax2.yaxis.grid(True, which='major', alpha=0.8, linestyle = "-.") #y坐标轴的网格使用次刻度
plt.xticks(fontsize=11)
plt.yticks(fontsize=11)
plt.show()

# ## resnet50 compress
# mask = [9408,4096,36864,16384,16384,16384,36864,16384,16384,36864,16384,32768,147456,65536,131072,65536,147456,65536,65536,147456,65536,65536,147456,65536,131072,589824,262144,524288,262144,589824,262144,262144,589824,262144,262144,589824,262144,262144,589824,262144,262144,589824,262144,524288,2359296,1048576,2097152,1048576,2359296,1048576,1048576,2359296,1048576,2048*1000]
# base = [294,128,1152,512,512,512,1152,512,512,1152,512,1024,4608,2048,4096,2048,4608,2048,2048,4608,2048,2048,4608,2048,4096,18432,8192,16384,8192,18432,8192,8192,18432,8192,8192,18432,8192,8192,18432,8192,8192,18432,8192,16384,73728,32768,65536,32768,73728,32768,32768,73728,32768,512*1000]
# raw = [9408,4096,36864,16384,16384,16384,36864,16384,16384,36864,16384,32768,147456,65536,131072,65536,147456,65536,65536,147456,65536,65536,147456,65536,131072,589824,262144,524288,262144,589824,262144,262144,589824,262144,262144,589824,262144,262144,589824,262144,262144,589824,262144,524288,2359296,1048576,2097152,1048576,2359296,1048576,1048576,2359296,1048576,2048*1000]

# mask = np.array(mask)
# base = np.array(base)
# raw = np.array(raw)

# tecnet = (mask/32+base)*4/1024/1024
# raw = raw*4/1024/1024

# index = np.arange(len(tecnet)) +1

# fig = plt.figure(figsize=(9,3))
# bar_width=0.5
# ax1 = fig.add_subplot(111)
# ax1.bar(index, raw, bar_width, alpha=0.4, color='r', label=r'Original Net')
# ax1.set_xlim([0, 55])
# ax1.set_ylim([0, 9.2])
# ax1.set_xlabel('Layer')
# ax1.set_ylabel('Memory (MB)')
# ax1.legend(loc=[0.05,0.8])
# ax2 = fig.add_subplot(111)
# ax2.bar(index, tecnet, bar_width, alpha=0.4, color='b', label=r'TECNet-B ($s=32$, FC/4)')
# ax2.legend(loc=[0.05,0.7])
# plt.show()

# raw_flops = [118013952.0, 12845056.0, 115605504.0, 51380224.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 102760448.0, 115605504.0, 51380224.0, 102760448.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 102760448.0, 115605504.0, 51380224.0, 102760448.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0, 102760448.0, 115605504.0, 51380224.0, 102760448.0, 51380224.0, 115605504.0, 51380224.0, 51380224.0, 115605504.0, 51380224.0]
# raw_flops.append(2048*1000)
# raw_flops = np.array(raw_flops)
# tec_flops = raw_flops/32
# tec_flops[-1] = tec_flops[-1]*8

# raw_flops /= 1e6
# tec_flops /= 1e6

# index = np.arange(len(raw_flops)) +1

# fig = plt.figure(figsize=(9,3))
# bar_width=0.5
# ax1 = fig.add_subplot(111)
# ax1.bar(index, raw_flops, bar_width, alpha=0.4, color='r', label=r'Original Net')
# ax1.set_xlim([0, 55])
# ax1.set_ylim([0, 150])
# ax1.set_xlabel('Layer')
# ax1.set_ylabel('MUL (M)')
# #ax1.legend(loc=[0.05,0.8], ncol=1)
# ax2 = fig.add_subplot(111)
# ax2.bar(index, tec_flops, bar_width, alpha=0.4, color='b', label=r'TECNet-B ($s=32$, FC/4)')
# #ax2.legend(loc=[0.05,0.7], ncol=1)
# plt.legend(loc="upper center", ncol=2)
# plt.show()

